Simulation Paths for Quantum Circuit Simulation with Decision Diagrams

Simulating quantum circuits on classical computers is a notoriously hard, yet increasingly important task for the development and testing of quantum algorithms. In order to alleviate this inherent complexity, efficient data structures and methods such as tensor networks and decision diagrams have been proposed. However, their efficiency heavily depends on the order in which the individual computations are performed. For tensor networks the order is defined by so-called contraction plans and a plethora of methods has been developed to determine suitable plans. On the other hand, simulation based on decision diagrams is mostly conducted in a straight-forward, i.e., sequential, fashion thus far. In this work, we study the importance of the path that is chosen when simulating quantum circuits using decision diagrams and show, conceptually and experimentally, that choosing the right simulation path can make a vast difference in the efficiency of classical simulations using decision diagrams. We propose an open-source framework (available at github.com/cda-tum/ddsim) that not only allows to investigate dedicated simulation paths, but also to re-use existing findings, e.g., obtained from determining contraction plans for tensor networks. Experimental evaluations show that translating strategies from the domain of tensor networks may yield speedups of several factors compared to the state of the art. Furthermore, we design a dedicated simulation path heuristic that allows to improve the performance even further -- frequently yielding speedups of several orders of magnitude. Finally, we provide an extensive discussion on what can be learned from tensor networks and what cannot.

==> anc/results.csv <==
GHZ State,64,130,0.0037844181060791016,0.004278421401977539,6.91608381271362,0.003784656524658,6.91986846923828
GHZ State,96,194,0.0076427459716796875,0.008287668228149414,14.3505971431732,0.008266925811768,14.358864068985
GHZ State,128,258,0.013550281524658203,0.015771865844726562,29.3395562171936,0.013822317123413,29.353378534317
Graph State,50,300,46.600497007369995,0.2102818489074707,23.5482602119446,0.042032241821289,\textbf{23.59}
Graph State,52,312,1.4736809730529785,0.13678336143493652,11.5885410308838,\textit{0.06},11.6444239616394
Graph State,54,324,44.71008253097534,0.3574864864349365,13.8445243835449,0.072742223739624,\textbf{13.92}
Graph State,56,336,8.089093446731567,0.14720463752746582,30.2240281105041,36.3679111003876,66.5919392108917
Two Local Ansatz,14,826,2.7868266105651855,0.01563262939453125,46.5993318557739,\textit{2.51},49.1113426685333
Two Local Ansatz,15,930,12.724942207336426,0.0176239013671875,38.314868927002,\textit{12.37},50.6890935897827
Two Local Ansatz,16,1040,70.55852627754211,0.020920753479003906,76.5454416275024,\textit{55.88},132.424553155899
Two Local Ansatz,17,1156,210.21063566207886,0.02514195442199707,122.907402276993,231.754321336746,354.661723613739
Entangled QFT,16,714,105.2471022605896,0.04492831230163574,48.8088743686676,0.237427234649658,49.0463016033173
Entangled QFT,17,799,529.3727560043335,0.08835387229919434,55.3334515094757,113.471789121628,168.805240631104
Entangled QFT,18,893,6821.640877485275,0.17941665649414062,75.578218460083,2.36355638504028,77.9417748451233
Deutsch-Jozsa,64,614,0.025976181030273438,0.04881739616394043,36.6081757545471,0.026005268096924,36.634181022644
Deutsch-Jozsa,96,952,0.025817394256591797,0.11387085914611816,94.2142279148102,0.025622844696045,94.2398507595062
Deutsch-Jozsa,128,1278,0.04517865180969238,0.2063741683959961,164.977558135986,0.057435035705567,165.034993171692
QPE inexact,15,668,0.6826350688934326,1.9264376163482666,61.0166959762573,\textit{0.59},61.6046676635742
QPE inexact,16,750,3.7685658931732178,4.410518407821655,50.4797050952911,4.25354504585266,54.7332501411438
QPE inexact,17,843,20.218453645706177,\textbf{14.37},47.4737694263458,\textit{13.85},61.3278367519379
QPE inexact,18,935,190.2268557548523,\textbf{33.43},70.4726231098175,43.1751074790955,\textbf{113.65}
Efficient SU2 Ansatz,14,882,3.97552752494812,0.34624218940734863,32.8234422206879,\textit{3.30},36.1236627101898
Efficient SU2 Ansatz,15,990,13.294829845428467,0.9002208709716797,82.5147738456726,\textit{12.20},94.7186894416809
Efficient SU2 Ansatz,16,1104,43.4670205116272,4.112767934799194,68.4131107330322,\textit{40.19},108.600525379181
Efficient SU2 Ansatz,17,1224,222.47048234939575,11.365505933761597,80.9193050861359,409.124355077744,490.043660163879
W-State,64,758,0.025144338607788086,0.04094195365905762,71.0353264808655,0.024951934814453,71.0602784156799
W-State,96,1142,0.04684853553771973,0.08749794960021973,133.443124055862,0.049763679504395,133.492887735367
W-State,128,1526,0.07933950424194336,0.14060378074645996,239.393715620041,0.092392206192017,239.486107826233
Real Amplitudes Ansatz,15,930,15.02182912826538,0.01988363265991211,62.5094213485718,32.0647530555725,94.5741744041443
Real Amplitudes Ansatz,16,1040,104.55692315101624,0.023496389389038086,96.8609676361084,\textit{47.08},143.942082166672
Real Amplitudes Ansatz,17,1156,252.46490931510925,0.025843143463134766,112.122935533524,\textit{218.20},330.322474002838

